flow-based clustering and spectral clustering: a comparison

We propose and study a novel graph clustering method for data with an intrinsic network structure. Similar to spectral clustering, we exploit an intrinsic network structure of data to construct Euclidean feature vectors. These feature vectors can then be fed into basic clustering methods such as k-means or Gaussian mixture model (GMM) based soft clustering. What sets our approach apart from spectral clustering is that we do not use the eigenvectors of a graph Laplacian to construct the feature vectors. Instead, we use the solutions of total variation minimization problems to construct feature vectors that reflect connectivity between data points. Our motivation is that the solutions of total variation minimization are piece-wise constant around a given set of seed nodes. These seed nodes can be obtained from domain knowledge or by simple heuristics that are based on the network structure of data. Our results indicate that our clustering methods can cope with certain graph structures that are challenging for spectral clustering methods.

==> LocClustNLasso_Ju.m <==
%%% source code for the experiment discussed in the paper 
%%% "Local Graph Clustering with Network Lasso 

clear all
close all

restoredefaultpath
rehash toolboxcache

[pathtothismfile,name,ext] = fileparts(mfilename('fullpath')) ; 


RUNS = 100; 
RUNS = 1; 



p_out_vals = [0.05, 0.1, 0.15,0.2] ; 
p_out_vals = 1./linspace(1/10,1/0.07,1); 
p_out_vals=0.01;

p_in_vals = 0.6*ones(length(p_out_vals),1) ;
p_in_vals = 0.9*ones(length(p_out_vals),1) ;
p_in_vals = 0.5 ; 

alpha_vals = [0.1,0.2,0.3]  ; %% ratio of labeled nodes with known cluster assignments 
alpha_vals = 0.02 ; 


mse_log = zeros(length(p_in_vals),length(alpha_vals)); 
accuracy = zeros(length(p_in_vals),length(alpha_vals)); 
for iter_alpha=1:length(alpha_vals) 
    alpha = alpha_vals(iter_alpha) ; 
    
for iter_param=1:length(p_in_vals)

p_in = p_in_vals(iter_param);      % edge probability within cluster
p_out = p_out_vals(iter_param) ;    % edge probability between clsuters
nodes_in_cluster = [50;50] ; % cluster sizes 
coeff_cluster =[0.01,0] ; 

first_node = cumsum(nodes_in_cluster); 
first_node = [1;first_node(1:(length(first_node)-1))+1] ; 


    for iter_RUNS=1:RUNS
    





[nr_clusters dmy]= size(nodes_in_cluster) ; 
nr_nodes = sum(nodes_in_cluster) ; 

G = rand(nr_nodes,nr_nodes) ;
for iter_cluster=1:nr_clusters 
    for iter_cluster_1=1:nr_clusters 
        idx = first_node(iter_cluster):(first_node(iter_cluster)+nodes_in_cluster(iter_cluster)-1); 
        idx1 = first_node(iter_cluster_1):(first_node(iter_cluster_1)+nodes_in_cluster(iter_cluster_1)-1);
        tmp = G(idx,idx1); 
        threshold = p_out; 
        if iter_cluster== iter_cluster_1 
            threshold = p_in ; 
        end
        
        G(idx,idx1) = tmp < threshold; 
    end
end

G_SBM = G ; 
        
    
%graphsig = 0.1*[ones(N1,1);-1*ones(N2,1)] ;

graphsig = zeros(nr_nodes,1); 
node_x =[] ; % x-coord of nodes 
node_y =[] ; % y-coord of nodes
for iter_cluster=1:nr_clusters 
    idx = first_node(iter_cluster):(first_node(iter_cluster)+nodes_in_cluster(iter_cluster)-1); 
    graphsig(idx) = coeff_cluster(iter_cluster)*ones(length(idx),1); 
    node_x = [node_x;iter_cluster+rand(nodes_in_cluster(iter_cluster),1)] ;
    node_y=[node_y;iter_cluster+rand(nodes_in_cluster(iter_cluster),1)]; 
end


samplingset = [first_node];%first_node+2;first_node+3;first_node+4];  
samplingset = [1:ceil(alpha*nodes_in_cluster(1)),(nodes_in_cluster(1)+((nodes_in_cluster(2)-ceil(alpha*nodes_in_cluster(2))):nodes_in_cluster(2)))];
%samplingset = [first_node;first_node+1;first_node+2;first_node+3;first_node+4];  


Adjac = triu(G_SBM,1) ; 
A_undirected = Adjac+Adjac' ; 
degrees = sparse(sum(A_undirected,1)); 
inv_degrees = 1./degrees';

%%%% create weighted incidence matrix 
G = digraph(triu(G_SBM,1)) ;
D = sparse(incidence(G)') ; 
[M, N] = size(D); 
edge_weights = zeros(M,1); 

Lambda = sparse((1./sparse(sum(abs(D),2)))) ; 
Gamma = sparse((1./sparse(sum(abs(D),1))))'; 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Algorithm Initialisation
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


dualSLP = zeros(M,1); 
hatx = zeros(N,1); 
haty = zeros(M,1); 
hatxLP = zeros(N,1); 
running_average = 0*hatx; 


figure(1); 
hold on; 
for dmy=1:nr_nodes
   for dmy1=1:nr_nodes 
     if   G_SBM(dmy,dmy1) > 0 
         plot([node_x(dmy) node_x(dmy1)],[node_y(dmy) node_y(dmy1)],'Linewidth',0.02,'Color',[0.9 0.9 1])
     end
   end
end
%scatter(node_x,node_y,100,[graphsig/2 1./graphsig zeros(nr_nodes,1)],'filled')


for iterk=1:100
    
    % LP iteration 
    hatxLP = inv_degrees.*(A_undirected*hatxLP); 
    hatxLP(samplingset) = graphsig(samplingset); 
    
    % SLP iteration
    newx = hatx - Gamma.*(D'*haty) ; 
    newx(samplingset) = graphsig(samplingset) ; 
    tildex = 2*newx-hatx; 
    newy = haty + 0.9*Lambda.*(D*tildex); 
    haty = newy./max([abs(newy),ones(M,1)],[],2) ; 
    hatx = newx; 
    running_average = (running_average*(iterk-1) +hatx)/iterk; 
    
    scatter(node_x,node_y,100,[hatx/max(coeff_cluster) 1-(hatx/max(coeff_cluster)) zeros(nr_nodes,1)],'filled')
    pause(0.2); 
    %running_averagey = (running_average*(iterk-1) +haty)/iterk;+
    %  dual = sign(D*running_average); 
    % dual(iterk:(N-1)) = 0 ;
    % log_conv(iterk) = sum(abs(D*running_average)); 
    % log_bound(iterk) =(1/(2*iterk))*(primSLP'*inv(Gamma)*primSLP)+((dualSLP-dual)'*inv(Lambda)*(dualSLP-dual)) ;
end
tmp = running_average-graphsig ; 
accuracy(iter_param,iter_alpha) = accuracy(iter_param,iter_alpha) + length(find(abs(tmp)<1/2))-length(samplingset) ; 
mse_log(iter_param,iter_alpha)=mse_log(iter_param,iter_alpha)+norm(running_average-graphsig)^2;
end
end
%figure(1); 
%stem(primSLP);
%title('primal SLP')
%figure(2); 
%stem(dualSLP); 
%title('dual SLP')
%figure(2); 
%stem(running_average);
%title('output SLP');
%figure(3); 
%stem(hatxLP); 
%title('Label Propagation'); 
%figure(4); 

x_vals = p_in_vals./p_out_vals' ; 
mselog = mse_log/(RUNS) ; 
accuracy(:,iter_alpha) = accuracy(:,iter_alpha)/(RUNS*(sum(nodes_in_cluster)-length(samplingset))); 
mselog(:,iter_alpha)=mselog(:,iter_alpha)/norm(graphsig)^2 ; 
%figure(iter_alpha)


%accuracy_vs_alpha(:,iter_alpha) = accuracy; 
%mse_vs_alpha(:,iter_alpha) = mselog; 
end

for iter=1:length(alpha_vals)
    alpha = alpha_vals(iter); 
    S=ceil(alpha*nodes_in_cluster(1)); 
    %stem(x_vals,mselog); 
    mtx=[S*x_vals accuracy(:,iter)]; 
    T = array2table(mtx,'VariableNames',{'a','b'});
  %  filename = sprintf('ACCoverSBMParam_%02d.csv',datetime(now,'ConvertFrom','datenum'),S) ; 
    filename = sprintf('ACCoverSBMParam_%02d.csv',S) ; 
 
    writetable(T,fullfile(pathtothismfile,filename));
end







==> LocalGraphClusteringNLasso_Ju.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Local Graph Clustering with Network Lasso \n",
    "# preprint: https://arxiv.org/abs/2004.12199\n",
    "# to be submitted to IEEE Signal Processing Letters \n",
    "\n",
    "## Numerical Experiments\n",
    "### A. Jung (Aalto University, Finland)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.ndimage.filters import gaussian_filter\n",
    "import matplotlib.pyplot as plt\n",
    "import skimage\n",
    "from skimage.data import coins\n",
    "from skimage.transform import rescale\n",
    "from sklearn.feature_extraction.image import grid_to_graph\n",
    "from sklearn.cluster import AgglomerativeClustering\n",
    "import networkx as nx \n",
    "import localgraphclustering as lgc "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The code block below implements a local cluster algorithm using the primal-dual updates described in Section IV [1] for iteratively solving the nLasso problem in [1].\n",
    "\n",
    "[1] A. Jung, \"Local Graph Clustering with Network Lasso\", under preparation, 2020.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def locclustnlasso (GWeighted,alpha,lambda_nLasso,samplingset,nriter): \n",
    "\n",
    "    nrnodes = len(list(GWeighted.nodes))  # number of nodes in graph \n",
    "    nredges = len(list(GWeighted.edges))  # number of edges in directed weighted empiricial graph \n",
    "    \n",
    "    B = nx.incidence_matrix(GWeighted,oriented=True)  # construct incidence matrix \n",
    "    B = B.transpose()                                 # rows of B represent edges, cols of B represent nodes\n",
    "\n",
    "    Lambda = 1*np.diag(1./(np.sum(abs(B), 1)))\n",
    "    Gamma_vec = (1./(np.sum(abs(B), 0))).T  # \\in [0, 1]\n",
    "    Gamma = np.diag(Gamma_vec)\n",
    "\n",
    "    weight_vec = np.zeros((nredges,1))\n",
    "    cntr=0\n",
    "    for edge in GWeighted.edges(data='weight'): \n",
    "        weight_vec[cntr] = edge[2]\n",
    "        cntr=cntr+1\n",
    "\n",
    "    weight = np.diag(weight_vec)\n",
    "    \n",
    "    print(np.max(lambda_nLasso*weight_vec))\n",
    "\n",
    "#    D = np.dot(weight, B)\n",
    "#   primSLP = np.ones((nrnodes,1))\n",
    "#primSLP[N-1] = 0\n",
    "#    dualSLP = np.zeros((nredges,1)) # array([x/(N-1) for x in range(1, N)])\n",
    "\n",
    "    hatx = np.zeros((nrnodes,1))     # numpy array for storing current iterate for nLasso solution\n",
    "    prevx = np.zeros((nrnodes,1))    # numpy array for storing previous iterate\n",
    "    haty = np.zeros((nredges,1))     # numpy array for storing current iterate for dual solution \n",
    "    newx = 0*hatx                    # numpy array for intermediate results \n",
    "\n",
    "\n",
    "    seednodesindicator= np.zeros((nrnodes,1))\n",
    "    seednodesindicator[samplingset] = 1\n",
    "    noseednodeindicator = np.ones((nrnodes,1))\n",
    "    noseednodeindicator[samplingset] = 0\n",
    "    \n",
    "    running_average = 0*hatx\n",
    "    avg_y = 0*haty\n",
    "   # running_averagey = 0*hatx\n",
    "\n",
    "\n",
    "    log_conv= np.zeros((nriter,1))\n",
    "   # log_bound= np.zeros((nriter,1))\n",
    "   \n",
    "\n",
    "    hist_y = np.zeros((nriter, nredges))\n",
    "    hist_x = np.zeros((nriter, nrnodes))\n",
    "\n",
    "\n",
    "    fac_alpha = np.zeros((len(Gamma_vec),1))\n",
    "    for cntr in range(len(Gamma_vec)): \n",
    "        fac_alpha[cntr] = 1/(Gamma_vec[cntr]*alpha+1)  # \\in [0, 1]\n",
    "\n",
    "    print(haty.shape)\n",
    "\n",
    "    for iterk in range(nriter):\n",
    "    # tildex = 2 * newx - hatx\n",
    "        tildex = 2 * hatx - prevx\n",
    "        newy = haty + 0.5 * (B@tildex)  # chould be negative\n",
    "    \n",
    "        haty = np.clip(newy, -(lambda_nLasso * weight_vec), (lambda_nLasso * weight_vec))\n",
    "    #haty = np.copy(newy)\n",
    "  \n",
    "   # newx = hatx - Gamma_vec @ (B.T @ haty)  # could  be negative\n",
    "        newx1 = hatx -  np.multiply(Gamma_vec,(B.T @ haty))  # could  be negative\n",
    "        newx2 = np.copy(newx1)\n",
    "        for dmy in range(len(samplingset)):\n",
    "            idx_dmy = samplingset[dmy]\n",
    "            newx2[idx_dmy] = (newx1[idx_dmy] + Gamma_vec[idx_dmy]) / (1 + Gamma_vec[idx_dmy])\n",
    "\n",
    "        newx = np.multiply(seednodesindicator,newx2) + np.multiply(noseednodeindicator ,np.multiply(newx1, fac_alpha))\n",
    "        prevx = np.copy(hatx)\n",
    "        hatx = newx  # could be negative\n",
    "\n",
    "    #hist_y[iterk, :] = haty[:,0]\n",
    "    #hist_x[iterk, :] = hatx[:,0]\n",
    "        avg_y = (avg_y * iterk + haty) / (iterk + 1)\n",
    "        running_average = (running_average * iterk + hatx) / (iterk + 1)\n",
    "   # dual = np.sign(B@running_average)\n",
    "\n",
    "   # dual[iterk:(N - 1)] = 0\n",
    "\n",
    "        log_conv[iterk] = sum(abs(B@running_average))\n",
    "    #log_bound[iterk] = (1 / (2 * (iterk+1))) * (np.dot(primSLP.T, np.linalg.inv(Gamma)).dot(primSLP))+(np.dot((dualSLP-dual).T, np.linalg.inv(Lambda)).dot(dualSLP - dual))\n",
    "    return running_average, avg_y"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Stochastic Block Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Grid Graphs - Images"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "orig_coins = coins()                   # read in coins image \n",
    "coin_img = orig_coins[0:-1:5,0:-1:5]  # subsample image \n",
    "\n",
    "# Plot the results on an image\n",
    "plt.figure(figsize=(5, 10))\n",
    "plt.imshow(coin_img, cmap=plt.cm.gray)\n",
    "plt.show()\n",
    "\n",
    "shape_img = coin_img.shape    # determine nr of rows and cols of image \n",
    "\n",
    "\n",
    "# define a grid graph to represent the image pixels \n",
    "Gcoins = nx.grid_2d_graph(shape_img[0],shape_img[1])\n",
    "    \n",
    "# construct a directed graph by oriented the edges of G \n",
    "GWeightedcoins = nx.DiGraph() \n",
    "\n",
    "for edge in Gcoins.edges: \n",
    "    node1 = edge[0]\n",
    "    node2 = edge[1]\n",
    "    # read in grayscale values of pixels connected by edge \n",
    "    val1 = float(coin_img[node1])   \n",
    "    val2 = float(coin_img[node2])\n",
    "    # determine edge weight based on difference in grayscale values\n",
    "    weight1= np.exp(-((val1-val2)/20)**2)       \n",
    "    GWeightedcoins.add_edge(node1,node2,weight=weight1)\n",
    "    \n",
    "\n",
    "# network visualization \n",
    "\n",
    "#posgrid={}\n",
    "#for nodei in Gcoins.nodes: \n",
    "#    xy = list(nodei)\n",
    "#    posgrid.update({nodei:10*np.array(xy)})   \n",
    "#options = {\"node_color\": \"C0\", \"node_size\": 3}\n",
    "#plt.figure(figsize=(20, 20))\n",
    "#nx.draw_networkx(GWeighted, posgrid,with_labels=False)\n",
    "#for edge in GWeighted.edges(data='weight'):\n",
    "#    nx.draw_networkx_edges(GWeighted, posgrid, edgelist=[edge], width=6*edge[2])\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Choose seed nodes around which we aim to find a local cluster. The indices of the seed nodes are stored in the list `samplingset`. We indicate the seednodes by adding red contours on top of the image. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "nodelist = list(Gcoins.nodes)\n",
    "\n",
    "\n",
    "seednodes =[]   # store seed nodes as pairs (row,col)\n",
    "samplingset=[]  # store seed nodes as linear index \n",
    "\n",
    "for row in range(39,42): \n",
    "    for col in range(68,72):\n",
    "        nodedmy = (row,col)\n",
    "        seednodes.append(nodedmy)\n",
    "        samplingset.append(nodelist.index(nodedmy))\n",
    "        \n",
    "#coinseed = [nodelist.index(40,70),nodelist.index(41,70)\n",
    "#pixel1 = nodelist.index(coinseed)\n",
    "#samplingset = [pixel1]\n",
    "\n",
    "seednodesindicator = 0*coin_img.copy()\n",
    "\n",
    "for nodedmy in seednodes : \n",
    "    seednodesindicator[nodedmy] = 1 \n",
    "\n",
    "# Plot the results on an image\n",
    "fig,ax = plt.subplots(figsize=(6,10))\n",
    "ax.imshow(coin_img, cmap=plt.cm.gray)\n",
    "ax.contour(seednodesindicator, levels=[0.5],colors='r',linewidths=[3])\n",
    "plt.axis('off')\n",
    "plt.savefig('CoinsSeedNodes.png',bbox_inches='tight', pad_inches=0)\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The code block below implements a local cluster method using the updates (??) - (??) to iteratively solve the nLasso problem (??). "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.1\n",
      "(9256, 1)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time \n",
    "\n",
    "start = time.time()\n",
    "\n",
    "alpha = 1/10\n",
    "alpha = 1/200\n",
    "lambda_nLasso = 1/3  # nLasso parameter\n",
    "lambda_nLasso = 3/10\n",
    "lambda_nLasso = 2/10\n",
    "lambda_nLasso = 11/10\n",
    "nriter = 200\n",
    "xhat,newy = locclustnlasso(GWeightedcoins,alpha,lambda_nLasso,samplingset,nriter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/alexanderjung/opt/anaconda3/lib/python3.8/site-packages/numpy/core/shape_base.py:65: VisibleDeprecationWarning:\n",
      "\n",
      "Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<StemContainer object of 3 artists>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sig = xhat[(samplingset[0]-20):(samplingset[0]+20)]\n",
    "plt.stem(range(len(sig)),sig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "clusteringsig = np.zeros((shape_img[0],shape_img[1]))\n",
    "cntr = 0 \n",
    "for node in GWeightedcoins.nodes: \n",
    "    clusteringsig[node[0],node[1]] = xhat[cntr]\n",
    "    cntr = cntr+1\n",
    "    \n",
    "    \n",
    "# Plot the results on an image\n",
    "fig,ax = plt.subplots(figsize=(6,10))\n",
    "ax.imshow(np.multiply(coin_img,clusteringsig), cmap=plt.cm.gray)\n",
    "ax.contour(clusteringsig, levels=[0.5],colors='r',linewidths=[2])\n",
    "plt.axis('off')\n",
    "plt.savefig('CoinsNLasso.png',bbox_inches='tight', pad_inches=0)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The code snippets below apply the local clustering methods provided at  \n",
    "https://github.com/kfoynt/LocalGraphClustering \n",
    "to the image segmentation task above. \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEXCAYAAAAOS5e9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAPoUlEQVR4nO3df2zcdR3H8dddt3ZbfzJG0GXrJE7EX1MRzaIS5hziFBCjRucUNfEPxcSgZobBH8Yo0Cgx4G/Jkm7LcERwWXCLDnTCEBPjdAjCjIHBisDK2m1dt7F2+/b843rle+/73H3vaPu+H30+kiXc9X587zqe+977++NSmUxGAAAf6WovAADMJEQXABwRXQBwRHQBwBHRBQBHRBcAHM0q9cNUKlU3+5Pt2bOn4LoTJ07kXW5paSm4zdjYWMnHnT17dsF1qVQq77Ld7W50dLTgPlEUlVyWdLrw3z97H7usofs0NTWVvM+RI0cK7nPmzJm8y21tbQW3scs7MjJS8ueSdPbs2bzL9vWE3qek5Q+9Zvs49jb2eUPLOzw8XHCbpGXLPW97f7+6/vc/ffAnP0l8DMwMmUwmVexnJaNbD86T9FZJnf/4hyTpTFeXTr3+9VVdJswc7f39uqKnR3OHhvQpSfdUe4FQ8+o+uu+XtE2SvvENSdLApZdq/803V3ORMEPkgtt69Kgk6dfj1xNelFL30bXORpFOnjwpSZozZ07+z8zHXalwVGA/moY+Ajc3N+ddth/PQyMLO4KwH8/tR9fQstmPyaGjCe3j2mWbN29ewX1Onz5d8j7Frktilzf0Md+y77d9PSH2Ndn3LTQ6sMty6tSpxOeJ/47a+/v1nptuUmvs57MkXS6ii9IaLrrAdGsbGNBHb7stL7iS1CvpK9VYINQV9l4AKnTJtm0TI4WcXklfllR6syxAdIGKdbz0Ut7ljSK4KB/RBSbp5yK4KF9Dz3RzG9RyQvvc2o1Idv/N0MYqu0HObrgJbbBL2ogU2pBm2Q10oeexG/nshqjjx48nPk9oWezy29uE3ie7cWru3Ll5l0Mb5+xrsq8ntGHTPk8576V9H+zj2t+p9MpG1jFOh4pJYE0XqEA6itTy8svVXgzUMaILlCkdRVrV26suM9M9XeT2QEhDjxeAqZKOIq3atElL9+3Lu/7fkvZXZ5FQpxouulEUTcz4yvkqIjv/szPF0NzRzoHtQRihgyPsTNTODO3sMrQs5RxckLTTf+g9KeegCzvrtvex8/PQbV4u42N50n1C516wvyO7/KE59qxZ+X/17d+D+Cw8HUX60JYtWvqvf+Xd5oCkj0gqnKwDxTFeAEpIR5FWb9miCwPBXSHpuWosFOoa0QWKILiYDkQXCCC4mC4NN9ONs3PT0EzRzgjtvryhE67YGa69TWjumLSPbWifWyvp5Dyhx7GzynL20w3Nju1+rPZxQ/vG2vvYZWtttWcvCM+240K/D/s8do5t57eSdNQcxhv/naajSN033qgLzX2elvQBEVxMTkNHF6hUOop05datushcT3AxVRpuvNDR16fZZXwLAGBNBPfxx/OuJ7iYSnW/pjtoLre/+KIu/e539fB3vqMz7e1VWSbUvo6hIb3v4YfVMT5uSTc1qX1oSK95/vm82xFcTLW6j+5fJD2g7Mmjc7qeeYbwoqjOw4f1iQ0bJoJbzAERXEy9VKkDCOrliynnSdqh7P8gcccuuCAvvKFvB7DfOlDOARVJG4hCJ0uxG3NCBxNYduOUfdxyNl7ZAwfK+VaI0G3azT9edvlDB4TYjZL2ce0JcKTC98n+PkIbHO3j2mWLP8Y5g4P64saN6kgYQbGGi8ko9cWUDTHTPSXpSkl/Ntfn1niZ8ULKzmzX3nVXYnD/I4KL6dMQ0ZUIL5LNHxzUueYr6LdI+ljszypJF4vgYvo0THSl5PA2nzhRhaVCrWgyI5CnJH1B0n2xP3+SxIkbMZ3qfkOalQvv7yStjF3f9cwzWtXToz/ecING29omrrczUDtDDB0okHSS7NDsOOmk36EDN+x97LJ2dHQU3McePGBnoKGTgNvnDs2bL7vssrzLSSc1l6TDhw/nXX7kkUdKLptUOGO3J9oJzY7tax4YGMi7nHuvW44dy7v+pPjGB/hrqDXdnFOSrpK021w//+BBrerpYY0XQNU0ZHQlwot86SjSh/burfZiAI03XojLhdeOGnLh/eMNN2isq6s6C1dDFh88qI9u364F5mP5maYmPXnhhfrt6tWv6nGX7NypN951l5rHN2JeOX79yy0temj5cv3z8sulwO51k7Xg2DF9/oEHtKS/X+kSuwA+MeXPDCRr2DXdHNZ4S1v01FNas2lTQXAlaXYU6e379+uL99yjdIXfC/bazZv1tl/+ciK4cXNHRvThhx7Sivvvl6b4Sx7PGRzU17dt0wWHDpUM7tOS1k3pMwPlaYiDI8oxT4VrvJI02N2tXevWTWxcC52Ryno1ByAkbaALbeBKOpOX3cgUelz7LRfxjVfdBw7okxs3qjmwvNbJSy5R3y9+ocz4hq5Dhw7l/Xzlytg729MjrV+f+JiS9NcVK7TniismLtszp9mzjtnXI71y0Ejn4KDW/upXak840owDHzDdGv7giHIUW+M9t69PV/zwhzNujbeS4EpS69696v7qV5UK7JmRp4LgStJ7H3xQ57/wQtm3L+Xy++4rGdxI0kPifLioroae6VrFZry58O5at27aZrxzjx/Xxbt3q3VoSFLhmm9uV6hMKqUXurv16PLlUsKuaSHNp07pnbt3q3N8XGDXfMcyGaUyGb1h/37NNsFdJ+m28f8+R9lzWrwr9vPWvXt1wdq1Glm6VPPtGueGDdLwsLRjR97VJ5T9HrGHlf20sUvS+80ytx4/Li1cWOErLbSgvz/vcq+kL4vdwlBbZsx4Ia7UqOFP69fn7ccbUul4of3IEV1zxx3qNEdDlfLkO96hP6xZo0wsvEnjhTnDw7r69tt17osvlv08OfHg5oTCW4l4cOcqe/DBKnObQwsXavN112ls/LVNZrzwlZ4edcb2xX2dpIOvctmBySg1XphRa7o5pdZ4V956q37/zW9OhDd08hp7Ihd7MEH84IiOo0f1sTvvVKf5poIkb370UZ2NIm2/5pqJ8HZ2dubdJj6fnTM8rKt++tMpC64kHVX27G2vJrzlBHdg0SLtuv56dcb+kRsczD9ZZznfznzeeedJktLmd9WQawyoezNmpmsVm/Eu6OvT6h/9aEpmvB1Hj2rNnXeqq8Lg5ix7/HFds327UglfvT5neFgf/9nPtKDC4I5J+pbCwc3JhfdvFTzukF4JriTdrsLgnr7oIu28/nqdTvhUUa50FKmpjK88AqptRo4X4oqdFnKgu1v/vPpqpQLfQ2Y/5ts13ZGREaWjSCt37iwI7r2SthVZliZJ31P2Y3Hcv9/yFj22bFnBd4ql02mlMhkt37lTC8zGqPslbSzyPFJ2LfAxSU+WuE3cbEkfVHbkUMqosuc4jk9Xn5cUn9hmmprU//3va99zz01cfmnJEo20tRWs6VqhNd3z58/Xqt5eLd23L+/6hZIqX+8HJq/UeGHGR1cqHt6pdrekzym7Fb2YJZIeVGF4K3G/smfMKpx+VsdmSZ9PuM3pefO067rr9MQ5pbNuo5uOIq3ZsaMguPuUPVsYUA1EtwzTHd5ygpszmfDWWnAlqV3SHyS9N+F2JyRtvfZaHVy8eOK6NjN+iEc3HUX6+L336s1P5B9bxn64qDb20y1DsdNCToVKgitlt7ivkPRshc9Ti8GVpGFJH5b014TbtUm6dutWLXmujFxmMrpq+3aCi7rDmq4xV9K3ld1aP9mzAkSS9ki6Q+UHN+61km5Sds23lIykv0v6gaSRhNtWU6uk9ZKW6ZX3dp4Kd90baW7W5s98RgcXLy66pjt/YEBf+/GP835GcFErGC+gpt0o6WZzXS68g296U971uegu6uvTlzZsmLi+X9K7RXBRGxgvoKbdomx441pGR3Xt3Xdr0bPPlvUYT4vgoj4QXdSEW5UdpcS1jI7qU729WnjggMbGxjQ2NqZMJjPxB6hHRBc14xaFw/vpTZsK1njPN2c5A+oFM13UnNCMd7S5WU8sW6axTEazzp7V2x57LO98ub9X9ig4oBawIQ11JxTeYiJJq5U9RwRQC9iQhroTGjWERJI+K4KL+kF0UbNuUXa/3mJGJa2V9BufxQGmBOMF1LyLx//EP6+dlfSIpP9WZYmA0pjpAoAjZroAUCOILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOCK6AOCI6AKAI6ILAI6ILgA4IroA4IjoAoAjogsAjoguADgiugDgiOgCgCOiCwCOiC4AOEplMplqLwMAzBis6QKAI6ILAI6ILgA4IroA4IjoAoAjogsAjv4PgRYntNQOqssAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "seed = seednodes\n",
    "Glgc = lgc.GraphLocal.from_networkx(GWeightedcoins.to_undirected())\n",
    "acl = lgc.approximate_PageRank_weighted(Glgc,seed)\n",
    "\n",
    "\n",
    "xhat1 = np.zeros((len(list(GWeightedcoins.nodes)),1) )\n",
    "\n",
    "clusterout = acl[0]\n",
    "for nodei in clusterout:\n",
    "    xhat1[nodei] = 1\n",
    "\n",
    "clusteringsig = np.zeros((shape_img[0],shape_img[1]))\n",
    "cntr = 0 \n",
    "for node in GWeightedcoins.nodes: \n",
    "    clusteringsig[node[0],node[1]] = xhat1[cntr]\n",
    "    cntr = cntr+1\n",
    "    \n",
    "# Plot the results on an image\n",
    "fig,ax = plt.subplots(figsize=(6,10))\n",
    "ax.imshow(np.multiply(coin_img,clusteringsig), cmap=plt.cm.gray)\n",
    "ax.contour(clusteringsig, levels=[0.5],colors='r',linewidths=[4])\n",
    "plt.axis('off')\n",
    "plt.savefig('CoinsApproxPR.png',bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "seed = seednodes\n",
    "#Glgc = lgc.GraphLocal.from_networkx(GWeightedcoins.to_undirected())\n",
    "acl = lgc. capacity_releasing_diffusion(Glgc,seed)\n",
    "\n",
    "\n",
    "xhat1 = np.zeros((len(list(GWeightedcoins.nodes)),1) )\n",
    "\n",
    "clusterout = acl[0]\n",
    "for nodei in clusterout:\n",
    "    xhat1[nodei] = 1\n",
    "\n",
    "clusteringsig = np.zeros((shape_img[0],shape_img[1]))\n",
    "cntr = 0 \n",
    "for node in GWeightedcoins.nodes: \n",
    "    clusteringsig[node[0],node[1]] = xhat1[cntr]\n",
    "    cntr = cntr+1\n",
    "    \n",
    "# Plot the results on an image\n",
    "fig,ax = plt.subplots(figsize=(6,10))\n",
    "ax.imshow(np.multiply(coin_img,clusteringsig), cmap=plt.cm.gray)\n",
    "ax.contour(clusteringsig, levels=[0.5],colors='r',linewidths=[4])\n",
    "plt.axis('off')\n",
    "plt.savefig('CoinsCapacityReleasing.png',bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/localgraphclustering/spectral_clustering.py:111: UserWarning:\n",
      "\n",
      "The weights of the graph will be discarded. Use approximate_PageRank_weighted instead if you want to keep the edge weights.\n",
      "\n",
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/localgraphclustering/approximate_PageRank.py:123: UserWarning:\n",
      "\n",
      "The weights of the graph will be discarded. Use approximate_PageRank_weighted or l1reg-rand instead if you want to keep the edge weights.\n",
      "\n",
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/localgraphclustering/flow_clustering.py:70: UserWarning:\n",
      "\n",
      "The weights of the graph will be discarded. Use \"crd\" or \"mqi_weighted\" if you want to keep them.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Sacl,condacl = lgc.spectral_clustering(Glgc,seednodes,method=\"acl\") # one step\n",
    "Smqi,condmqi = lgc.flow_clustering(Glgc,Sacl,method=\"mqi\")\n",
    "\n",
    "xhat1 = np.zeros((len(list(GWeightedcoins.nodes)),1) )\n",
    "\n",
    "clusterout = Smqi\n",
    "for nodei in clusterout:\n",
    "    xhat1[nodei] = 1\n",
    "\n",
    "clusteringsig = np.zeros((shape_img[0],shape_img[1]))\n",
    "cntr = 0 \n",
    "for node in GWeightedcoins.nodes: \n",
    "    clusteringsig[node[0],node[1]] = xhat1[cntr]\n",
    "    cntr = cntr+1\n",
    "    \n",
    "# Plot the results on an image\n",
    "fig,ax = plt.subplots(figsize=(6,10))\n",
    "ax.imshow(np.multiply(coin_img,clusteringsig), cmap=plt.cm.gray)\n",
    "ax.contour(clusteringsig, levels=[0.5],colors='r',linewidths=[4])\n",
    "plt.axis('off')\n",
    "plt.savefig('CoinsMQI.png',bbox_inches='tight', pad_inches=0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Chain Graph Experiments\n",
    "\n",
    "In what follows we apply nLasso for local graph clustering in a chain graph. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/networkx/drawing/nx_pylab.py:579: MatplotlibDeprecationWarning:\n",
      "\n",
      "\n",
      "The iterable function was deprecated in Matplotlib 3.1 and will be removed in 3.3. Use np.iterable instead.\n",
      "\n",
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/networkx/drawing/nx_pylab.py:676: MatplotlibDeprecationWarning:\n",
      "\n",
      "\n",
      "The iterable function was deprecated in Matplotlib 3.1 and will be removed in 3.3. Use np.iterable instead.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "GWeighted = nx.DiGraph() \n",
    "lenchain = 100   #nr of nodes in the chain \n",
    "intrclusterweight = 5/4\n",
    "boundaryweight = 1\n",
    "boundary = 4    # 4th node is the boundary of local cluster\n",
    "GWeighted.add_nodes_from(range(lenchain))\n",
    "\n",
    "for iterdmy in range(boundary-1):\n",
    "    GWeighted.add_edge(iterdmy,iterdmy+1,weight=intrclusterweight)\n",
    "\n",
    "GWeighted.add_edge(boundary-1,boundary,weight=boundaryweight)\n",
    "\n",
    "for iterdmy in np.arange(boundary,lenchain-1): \n",
    "    GWeighted.add_edge(iterdmy,iterdmy+1,weight=intrclusterweight)\n",
    "\n",
    "options = {\"node_color\": \"C0\", \"node_size\": 6}\n",
    "plt.figure(figsize=(20, 2))\n",
    "\n",
    "posgrid={}\n",
    "for nodei in GWeighted.nodes: \n",
    "    posgrid.update({nodei:(nodei,0)})\n",
    "    \n",
    "#nodpos = np.hstack(np.reshape(np.arange(0,lenchain),lenchain,-1),np.zeros(lenchain,1))\n",
    "\n",
    "nx.draw_networkx(GWeighted,posgrid,node_size=600)\n",
    "\n",
    "for edge in GWeighted.edges(data='weight'):\n",
    "    nx.draw_networkx_edges(GWeighted,posgrid,edgelist=[edge], width=2*edge[2])\n",
    "\n",
    "Bdmy = nx.incidence_matrix(GWeighted,oriented=True)  # construct incidence matrix \n",
    "Bdmy = Bdmy.transpose()   \n",
    "#print(Bdmy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.25\n",
      "(99, 1)\n"
     ]
    }
   ],
   "source": [
    "lambda_nLasso = 1/3  # nLasso parameter\n",
    "lambda_nLasso = 2/10\n",
    "#lambda_nLasso = 1/10\n",
    "\n",
    "nriter = 1000\n",
    "samplingset =[0]\n",
    "alpha=1/20000\n",
    "alpha=1/200\n",
    "\n",
    "xhat,yhat = locclustnlasso(GWeighted,alpha,lambda_nLasso,samplingset,nriter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(99, 1)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:2: UserWarning:\n",
      "\n",
      "In Matplotlib 3.3 individual lines on a stem plot will be added as a LineCollection instead of individual lines. This significantly improves the performance of a stem plot. To remove this warning and switch to the new behaviour, set the \"use_line_collection\" keyword argument to True.\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<StemContainer object of 3 artists>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "print(yhat.shape)\n",
    "plt.stem(range(len(yhat)),yhat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:4: UserWarning:\n",
      "\n",
      "In Matplotlib 3.3 individual lines on a stem plot will be added as a LineCollection instead of individual lines. This significantly improves the performance of a stem plot. To remove this warning and switch to the new behaviour, set the \"use_line_collection\" keyword argument to True.\n",
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(20, 1)\n",
      "(20, 1)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD4CAYAAAD8Zh1EAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAUvUlEQVR4nO3df5BdZ33f8fcnsgWGEGzXm8bWDyxSxVO1pDHdCqhbSsMPy25HcilkpDatSUgUphFJSupEHjIaxv2DgCdhphm1jZO4oUyw7LiOo6ZiFBrodJrBoDU2NrIjvKgOXsngjfGPdqLElvn2j3tFL1d3957V3t27e/R+zezsOc95nnO/c/bs55w999w9qSokSavfd427AEnSaBjoktQSBroktYSBLkktYaBLUktcMK4Xvuyyy+rKK68c18tL0qp0//33/1lVTQxaNrZAv/LKK5mamhrXy0vSqpTkT+da5iUXSWqJRoGeZFuSY0mmk+wdsHxjks8meSDJQ0muH32pkqT5DA30JGuA/cB1wBZgV5Itfd1+Cbirqq4GdgL/ftSFSpLm1+QMfSswXVXHq+oF4ACwo69PAd/TnX41cHJ0JUqSmmgS6OuAJ3rmZ7ptvT4E/GiSGeAQ8P5BK0qyO8lUkqnZ2dlzKFeSNJcmgZ4Bbf3/0WsX8NtVtR64HvhEkrPWXVW3VdVkVU1OTAy862Ze9z5wgmt++TNs2vvfuOaXP8O9D5xY8Dokqa2a3LY4A2zomV/P2ZdU3gtsA6iqzyV5OXAZ8NQoioROmN98z8OcevElAE48e4qb73kYgBuu7v+DQZLOP03O0I8Am5NsSrKWzpueB/v6fA14K0CSvw68HBjpNZVbDx/7dpifcerFl7j18LFRvowkrVpDA72qTgN7gMPAo3TuZjma5JYk27vdfh74ySRfAu4A3lMj/kfrJ589taB2STrfNPqkaFUdovNmZ2/bvp7pR4BrRlvad7ri4os4MSC8r7j4oqV8WUlaNVbNJ0VvuvYqLrpwzXe0XXThGm669qoxVSRJK8vY/pfLQp154/MX7n6IF176Fusuvoibrr1qQW+I3vvACW49fIyTz57iilU4XpLms2oCHTqhfscXvgbAnT/1pgWNXexdMuMeL0nDrJpLLou12Ltkxj1ekoY5bwJ9sXfJjHu8JA1z3gT6XHfDNL1LZtzjJWmY8ybQF3uXzLjHS9Iwq+pN0cVY7F0y4x4vScOcN4EOi7tLZiWMl6T5nDeXXCSp7Qx0SWoJA12SWsJAl6SWMNAlqSUMdElqCQNdklqiUaAn2ZbkWJLpJHsHLP9Ykge7X19J8uzoS5UkzWfoB4uSrAH2A2+n88DoI0kOdp9SBEBV/eue/u8Hrl6CWiVJ82hyhr4VmK6q41X1AnAA2DFP/110nisqSVpGTQJ9HfBEz/xMt+0sSV4DbAI+M8fy3UmmkkzNzs4utFZJ0jyaBHoGtNUcfXcCd1fVS4MWVtVtVTVZVZMTExNNa5QkNdAk0GeADT3z64GTc/TdiZdbJGksmgT6EWBzkk1J1tIJ7YP9nZJcBVwCfG60JUqSmhga6FV1GtgDHAYeBe6qqqNJbkmyvafrLuBAVc11OUaStIQa/T/0qjoEHOpr29c3/6HRlSVJWig/KSpJLWGgS1JLGOiS1BIGuiS1hIEuSS1hoEtSSxjoktQSBroktYSBLkktYaBLUksY6JLUEga6JLWEgS5JLWGgS1JLGOiS1BIGuiS1hIEuSS3RKNCTbEtyLMl0kr1z9PmRJI8kOZrkk6MtU5I0zNBH0CVZA+wH3g7MAEeSHKyqR3r6bAZuBq6pqmeSfO9SFSxJGqzJGfpWYLqqjlfVC8ABYEdfn58E9lfVMwBV9dRoy5QkDdMk0NcBT/TMz3Tbev0A8ANJ/jjJfUm2DVpRkt1JppJMzc7OnlvFkqSBmgR6BrRV3/wFwGbgLcAu4DeTXHzWoKrbqmqyqiYnJiYWWqskaR5NAn0G2NAzvx44OaDP71fVi1X1v4FjdAJekrRMmgT6EWBzkk1J1gI7gYN9fe4F/iFAksvoXII5PspCJUnzGxroVXUa2AMcBh4F7qqqo0luSbK92+0w8HSSR4DPAjdV1dNLVbQk6WxDb1sEqKpDwKG+tn090wV8oPslSRoDPykqSS1hoEtSSxjoktQSBroktYSBLkktYaBLUksY6JLUEga6JLWEgS5JLWGgS1JLGOiS1BIGuiS1hIEuSS1hoEtSSxjoktQSBroktUSjQE+yLcmxJNNJ9g5Y/p4ks0ke7H79xOhLlSTNZ+gTi5KsAfYDb6fzMOgjSQ5W1SN9Xe+sqj1LUKMkqYEmZ+hbgemqOl5VLwAHgB1LW5YkaaGaBPo64Ime+ZluW79/muShJHcn2TBoRUl2J5lKMjU7O3sO5UqS5tIk0DOgrfrm/ytwZVX9IPDfgY8PWlFV3VZVk1U1OTExsbBKJUnzahLoM0DvGfd64GRvh6p6uqr+sjv7G8DfHk15kqSmmgT6EWBzkk1J1gI7gYO9HZJc3jO7HXh0dCVKkpoYepdLVZ1Osgc4DKwBbq+qo0luAaaq6iDwM0m2A6eBbwLvWcKaJUkDDA10gKo6BBzqa9vXM30zcPNoS5MkLYSfFJWkljDQJaklDHRJagkDXZJawkCXpJYw0CWpJQx0SWoJA12SWsJAl6SWMNAlqSUMdElqCQNdklrCQJekljDQJaklDHRJagkDXZJaolGgJ9mW5FiS6SR75+n3riSVZHJ0JUqSmhga6EnWAPuB64AtwK4kWwb0exXwM8DnR12kJGm4JmfoW4HpqjpeVS8AB4AdA/r9W+CjwF+MsD5JUkNNAn0d8ETP/Ey37duSXA1sqKo/mG9FSXYnmUoyNTs7u+BiJUlzaxLoGdBW316YfBfwMeDnh62oqm6rqsmqmpyYmGhepSRpqCaBPgNs6JlfD5zsmX8V8DeB/5HkceCNwEHfGJWk5dUk0I8Am5NsSrIW2AkcPLOwqp6rqsuq6sqquhK4D9heVVNLUrEkaaChgV5Vp4E9wGHgUeCuqjqa5JYk25e6QElSMxc06VRVh4BDfW375uj7lsWXJUlaKD8pKkktYaBLUksY6JLUEga6JLWEgS5JLWGgS1JLGOiS1BIGuiS1hIEuSS1hoEtSSxjoktQSBroktYSBLkktYaBLUksY6JLUEga6JLVEo0BPsi3JsSTTSfYOWP6+JA8neTDJ/0qyZfSlSpLmMzTQk6wB9gPXAVuAXQMC+5NV9bqq+iHgo8CvjrxSSdK8mpyhbwWmq+p4Vb0AHAB29Haoqud7Zl8J1OhKlCQ10eSZouuAJ3rmZ4A39HdK8tPAB4C1wA8PWlGS3cBugI0bNy60VknSPJqcoWdA21ln4FW1v6q+H/hF4JcGraiqbquqyaqanJiYWFilkqR5NQn0GWBDz/x64OQ8/Q8ANyymKEnSwjW55HIE2JxkE3AC2An8s94OSTZX1WPd2X8EPIZG7t4HTnDr4WOcfPYUV1x8ETddexU3XL1u2cZLWtmGBnpVnU6yBzgMrAFur6qjSW4BpqrqILAnyduAF4FngBuXsujz0b0PnODmex7m1IsvAXDi2VPcfM/DAI1CebHjz6xjnAeU1T5+JdRwvo9vuyZn6FTVIeBQX9u+numfHXFd6nPr4WPfDuMzTr34ErcePtZoh17s+HEfUFb7+JVQw/k+/sw62nxA8pOiq8TJZ08tqH3U4+c7IDi+mXHXcL6PP3NAOPHsKYr/f0C494ETq2J8Ewb6KnHFxRctqH3U48d9QFnt41dCDef7+HEfUEZxUjCMgb5K3HTtVVx04ZrvaLvowjXcdO1VyzJ+3AeU1T5+JdRwvo8f9wFlFCcFwxjoq8QNV6/jw+98HWvXdH5k6y6+iA+/83WNr78tdvy4DyirffxKqOF8Hz/uA8ooTgqGMdBXkRuuXsfVGy/mDZsu5Y/3/vCC30xZzPhxH1BW+/iVUMP5Pn7cB5RRnBQM0+guFwk6v1B3fOFrANz5U29y/DkYdw3n8/gzwf8Ldz/ECy99i3ULvMtk3OObMNAlnTdW8wGpCS+5SFJLGOiS1BIGuiS1hIEuSS1hoEtSSxjoktQSBroktYSBLkktYaBLUks0CvQk25IcSzKdZO+A5R9I8kiSh5L8UZLXjL5USdJ8hgZ6kjXAfuA6YAuwK8mWvm4PAJNV9YPA3cBHR12oJGl+Tc7QtwLTVXW8ql4ADgA7ejtU1Wer6s+7s/cB60dbpiRpmCaBvg54omd+pts2l/cCn1pMUZKkhWvy3xYzoK0Gdkx+FJgE/sEcy3cDuwE2btzYsERJUhNNztBngA098+uBk/2dkrwN+CCwvar+ctCKquq2qpqsqsmJiYlzqVeSNIcmgX4E2JxkU5K1wE7gYG+HJFcDv04nzJ8afZmSpGGGBnpVnQb2AIeBR4G7qupokluSbO92uxX4buB3kzyY5OAcq5MkLZFGTyyqqkPAob62fT3TbxtxXZKkBfKTopLUEga6JLWEgS5JLWGgS1JLGOiS1BIGuiS1hIEuSS1hoEtSSxjoktQSBroktYSBLkktYaBLUksY6JLUEga6JLWEgS5JLWGgS1JLGOiS1BKNAj3JtiTHkkwn2Ttg+ZuTfDHJ6STvGn2ZkqRhhgZ6kjXAfuA6YAuwK8mWvm5fA94DfHLUBUqSmmnyTNGtwHRVHQdIcgDYATxypkNVPd5d9q0lqFGS1ECTSy7rgCd65me6bQuWZHeSqSRTs7Oz57IKSdIcmgR6BrTVubxYVd1WVZNVNTkxMXEuq5AkzaFJoM8AG3rm1wMnl6YcSdK5ahLoR4DNSTYlWQvsBA4ubVmSpIUaGuhVdRrYAxwGHgXuqqqjSW5Jsh0gyd9JMgO8G/j1JEeXsmhJ0tma3OVCVR0CDvW17euZPkLnUowkaUz8pKgktYSBLkktYaBLUksY6JLUEga6JLWEgS5JLWGgS1JLGOiS1BIGuiS1hIEuSS1hoEtSSxjoktQSBroktYSBLkktYaBLUksY6JLUEo0CPcm2JMeSTCfZO2D5y5Lc2V3++SRXjrpQSdL8hgZ6kjXAfuA6YAuwK8mWvm7vBZ6pqr8GfAz4yKgLlSTNL1U1f4fkTcCHqura7vzNAFX14Z4+h7t9PpfkAuDrwETNs/LJycmamppacMH/adf7+b7ZJ9hy+fcseCzAI08+D+B4x49l/EqowfHjH//1iQ382B2/dk7jk9xfVZODljV5pug64Ime+RngDXP1qarTSZ4D/grwZ32F7AZ2A2zcuLFR8f0ufeXLeMVza85pLMAr1p77WMc7frHjV0INjh//+Etf+bJFrWMuTc7Q3w1cW1U/0Z3/F8DWqnp/T5+j3T4z3fmvdvs8Pdd6z/UMXZLOZ/OdoTd5U3QG2NAzvx44OVef7iWXVwPfXHipkqRz1STQjwCbk2xKshbYCRzs63MQuLE7/S7gM/NdP5ckjd7Qa+jda+J7gMPAGuD2qjqa5BZgqqoOAr8FfCLJNJ0z851LWbQk6WxN3hSlqg4Bh/ra9vVM/wXw7tGWJklaCD8pKkktYaBLUksY6JLUEga6JLXE0A8WLdkLJ7PAn57j8Mvo+xTqCmN9i2N9i7fSa7S+c/eaqpoYtGBsgb4YSabm+qTUSmB9i2N9i7fSa7S+peElF0lqCQNdklpitQb6beMuYAjrWxzrW7yVXqP1LYFVeQ1dknS21XqGLknqY6BLUkus6EBfyQ+nTrIhyWeTPJrkaJKfHdDnLUmeS/Jg92vfoHUtYY2PJ3m4+9pnPU0kHf+uu/0eSvL6Zaztqp7t8mCS55P8XF+fZd9+SW5P8lSSL/e0XZrk00ke636/ZI6xN3b7PJbkxkF9lqC2W5P8Sffn93tJLp5j7Lz7whLX+KEkJ3p+jtfPMXbe3/clrO/OntoeT/LgHGOXZRsuSlWtyC86/6r3q8BrgbXAl4AtfX3+FfAfu9M7gTuXsb7Lgdd3p18FfGVAfW8B/mCM2/Bx4LJ5ll8PfAoI8Ebg82P8WX+dzgcmxrr9gDcDrwe+3NP2UWBvd3ov8JEB4y4Fjne/X9KdvmQZansHcEF3+iODamuyLyxxjR8C/k2DfWDe3/elqq9v+a8A+8a5DRfztZLP0LcC01V1vKpeAA4AO/r67AA+3p2+G3hrkixHcVX1ZFV9sTv9f4BH6TxbdTXZAfzn6rgPuDjJ5WOo463AV6vqXD85PDJV9T85+2lbvfvZx4EbBgy9Fvh0VX2zqp4BPg1sW+raquoPq+p0d/Y+Ok8UG5s5tl8TTX7fF22++rrZ8SPAHaN+3eWykgN90MOp+wPzOx5ODZx5OPWy6l7quRr4/IDFb0rypSSfSvI3lrUwKOAPk9zffUB3vybbeDnsZO5fonFuvzP+alU9CZ0DOfC9A/qshG3543T+4hpk2L6w1PZ0LwvdPsclq5Ww/f4+8I2qemyO5ePehkOt5EAfdKbdf49lkz5LKsl3A/8F+Lmqer5v8RfpXEb4W8CvAfcuZ23ANVX1euA64KeTvLlv+UrYfmuB7cDvDlg87u23EGPdlkk+CJwGfmeOLsP2haX0H4DvB34IeJLOZY1+Y98XgV3Mf3Y+zm3YyEoO9BX/cOokF9IJ89+pqnv6l1fV81X1f7vTh4ALk1y2XPVV1cnu96eA36PzZ22vJtt4qV0HfLGqvtG/YNzbr8c3zlyK6n5/akCfsW3L7huw/xj459W92Nuvwb6wZKrqG1X1UlV9C/iNOV57rPtiNz/eCdw5V59xbsOmVnKgr+iHU3evt/0W8GhV/eocfb7vzDX9JFvpbO+nl6m+VyZ51ZlpOm+efbmv20HgX3bvdnkj8NyZSwvLaM6zonFuvz69+9mNwO8P6HMYeEeSS7qXFN7RbVtSSbYBvwhsr6o/n6NPk31hKWvsfV/mn8zx2k1+35fS24A/qaqZQQvHvQ0bG/e7svN90bkL4yt03v3+YLftFjo7L8DL6fypPg18AXjtMtb29+j8SfgQ8GD363rgfcD7un32AEfpvGN/H/B3l7G+13Zf90vdGs5sv976Auzvbt+Hgcll/vm+gk5Av7qnbazbj87B5UngRTpnje+l877MHwGPdb9f2u07Cfxmz9gf7+6L08CPLVNt03SuPZ/ZB8/c9XUFcGi+fWEZt98nuvvXQ3RC+vL+GrvzZ/2+L0d93fbfPrPf9fQdyzZczJcf/ZeklljJl1wkSQtgoEtSSxjoktQSBroktYSBLkktYaBLUksY6JLUEv8POkEYZuluIz4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "nodeidx = range(20) \n",
    "xhat = xhat[nodeidx]\n",
    "\n",
    "plt.stem(range(len(xhat)),xhat)\n",
    "\n",
    "\n",
    "nodeidx = np.array(nodeidx)+1\n",
    "nodeidx = nodeidx.reshape(-1,1)\n",
    "print(nodeidx.shape)\n",
    "\n",
    "xhat    = xhat.reshape(-1,1)\n",
    "print(xhat.shape)\n",
    "\n",
    "mtx = np.hstack((nodeidx,xhat)) \n",
    "np.savetxt(\"nLassoChain.csv\", mtx, fmt='%2.3e', delimiter=',', comments ='',newline='\\n', header='i,x', footer='', encoding=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "G = lgc.GraphLocal.from_networkx(GWeighted.to_undirected())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "f = lgc.fiedler(G)\n",
    "f = nx.fiedler_vector(GWeighted.to_undirected(), weight='weight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-1.40829463e-01 -1.40693229e-01 -1.40420894e-01 -1.40012721e-01\n",
      " -1.39333200e-01 -1.38654798e-01 -1.37842265e-01 -1.36896389e-01\n",
      " -1.35818084e-01 -1.34608394e-01 -1.33268488e-01 -1.31799663e-01\n",
      " -1.30203340e-01 -1.28481063e-01 -1.26634498e-01 -1.24665431e-01\n",
      " -1.22575768e-01 -1.20367529e-01 -1.18042851e-01 -1.15603983e-01\n",
      " -1.13053284e-01 -1.10393221e-01 -1.07626368e-01 -1.04755401e-01\n",
      " -1.01783098e-01 -9.87123337e-02 -9.55460790e-02 -9.22873967e-02\n",
      " -8.89394392e-02 -8.55054452e-02 -8.19887366e-02 -7.83927154e-02\n",
      " -7.47208602e-02 -7.09767232e-02 -6.71639262e-02 -6.32861576e-02\n",
      " -5.93471687e-02 -5.53507699e-02 -5.13008272e-02 -4.72012583e-02\n",
      " -4.30560291e-02 -3.88691496e-02 -3.46446698e-02 -3.03866765e-02\n",
      " -2.60992887e-02 -2.17866538e-02 -1.74529438e-02 -1.31023509e-02\n",
      " -8.73908370e-03 -4.36736308e-03  8.58193938e-06  4.38451822e-03\n",
      "  8.75621266e-03  1.31194362e-02  1.74699682e-02  2.18035999e-02\n",
      "  2.61161393e-02  3.04034145e-02  3.46612782e-02  3.88856115e-02\n",
      "  4.30723281e-02  4.72173777e-02  5.13167508e-02  5.53664817e-02\n",
      "  5.93626529e-02  6.33013986e-02  6.71789088e-02  7.09914324e-02\n",
      "  7.47352815e-02  7.84068343e-02  8.20025391e-02  8.55189178e-02\n",
      "  8.89525686e-02  9.23001700e-02  9.55584837e-02  9.87243578e-02\n",
      "  1.01794730e-01  1.04766629e-01  1.07637182e-01  1.10403610e-01\n",
      "  1.13063239e-01  1.15613494e-01  1.18051910e-01  1.20376126e-01\n",
      "  1.22583896e-01  1.24673083e-01  1.26641667e-01  1.28487742e-01\n",
      "  1.30209523e-01  1.31805345e-01  1.33273664e-01  1.34613060e-01\n",
      "  1.35822236e-01  1.36900024e-01  1.37845380e-01  1.38657390e-01\n",
      "  1.39335269e-01  1.39878360e-01  1.40286140e-01  1.40558212e-01\n",
      "  1.40694313e-01]\n"
     ]
    }
   ],
   "source": [
    "print(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(20, 1)\n",
      "(20, 1)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/alexanderjung/opt/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:13: UserWarning:\n",
      "\n",
      "In Matplotlib 3.3 individual lines on a stem plot will be added as a LineCollection instead of individual lines. This significantly improves the performance of a stem plot. To remove this warning and switch to the new behaviour, set the \"use_line_collection\" keyword argument to True.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xhatspec = f\n",
    "\n",
    "nodeidx = range(20) \n",
    "xhatspec = -xhatspec[nodeidx]/np.max(xhatspec)\n",
    "\n",
    "nodeidx = np.array(nodeidx)+1\n",
    "nodeidx = nodeidx.reshape(-1,1)\n",
    "print(nodeidx.shape)\n",
    "\n",
    "xhatspec    = xhatspec.reshape(-1,1)\n",
    "print(xhatspec.shape)\n",
    "mtx1 = np.hstack((nodeidx,xhatspec)) \n",
    "plt.stem(range(len(xhatspec)),xhatspec)\n",
    "np.savetxt(\"FiedlerChain.csv\", mtx1, fmt='%2.3e', delimiter=',', comments ='',newline='\\n', header='i,x', footer='', encoding=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> PlotFMIStationsMap.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Apr  9 17:19:13 2021

@author: alexanderjung
"""

import pandas as pd 
import datetime as dt
import matplotlib.pyplot as plt
from mpl_toolkits.basemap import Basemap
from geopy.geocoders import Nominatim
import math
import cartopy.crs as crs
import cartopy.feature as cfeature
import matplotlib.pyplot as plt
import cartopy.crs as ccrs
import numpy as np
#import plotly.plotly as py 
#import plotly.graph_objs as go #importing graphical objects
#from plotly.offline import download_plotlyjs, init_notebook_mode, plot, iplot

#map = Basemap(width=10000000,height=6000000,projection='lcc',
 #           resolution=None,lat_1=45.,lat_2=55,lat_0=50,lon_0=-1)
#plt.figure(figsize=(19,20))
#map.bluemarble()


data = pd.read_csv("FMIStationList.csv",delimiter=";") 
print(data.columns)
coords = np.hstack((data["Lat"].to_numpy().reshape(-1,1),data["Lon"].to_numpy().reshape(-1,1)))
print(coords)
# Preview the first 5 lines of the loaded data 




#data["timestamp"] = data["timestamp"].apply(lambda x: dt.datetime.fromtimestamp(int(x), dt.timezone.utc))
#print(data["timestamp"].unique())

figure = plt.figure(figsize=(8,6))
#ax = figure.add_subplot(1,1,1, projection=crs.PlateCarree())
#ax.add_feature(cfeature.COASTLINE)
#ax.add_feature(cfeature.STATES)

# Initialize the figure
#figure = plt.figure(figsize=(8,6))
# use the Mercator projection
#ax = figure.add_subplot(1,1,1, projection=crs.Mercator())
# Add feature to the map
#ax.stock_img()
#plt.show()

# Finland are in range: Latitude from 59.83333 to 68.90596 and longitude from 21.37596 to 30.93276.
#ax.coastlines(resolution='110m')
#ax.set_extent([59.83333 , 22.37596 , 68.90596 , 24.93276])
# modify the plot by adding a scatterplot over the map
#ax.scatter(
#    x=data["lon"],
#    y=data["lat"],
#    color="red",
#    s=14,
#    alpha=1#,
#  #  transform=crs.PlateCarree()
#)

fig = plt.figure(figsize=(8, 8))
m = Basemap(projection='lcc', resolution='h', 
            lat_0=64.8238, lon_0=28.2179,
            width=1.05E6, height=1.4E6)
m.shadedrelief()
#m.drawcoastlines(color='blue',linewidth=3)
m.drawcountries(color='gray',linewidth=1)
m.drawstates(color='gray')
x, y = m(data["Lon"].to_numpy(), data["Lat"].to_numpy())  # transform coordinates
plt.scatter(x, y, 10, marker='o', color='Red') 
plt.show


#from mpl_toolkits.basemap import Basemap
#import numpy as np
#import matplotlib.pyplot as plt
## create new figure, axes instances.
#fig=plt.figure(figsize=(10,10))
#ax=fig.add_axes([0.1,0.1,0.8,0.8])
## setup mercator map projection.
#
#m = Basemap(llcrnrlon=20.,llcrnrlat=59.,urcrnrlon=30.,urcrnrlat=66.,\
#            rsphere=(6378137.00,6356752.3142),\
#            resolution='l',projection='merc',\
#            lat_0=40.,lon_0=20.,lat_ts=50.)
## nylat, nylon are lat/lon of New York
#nylat = 40.78; nylon = -13.98
## lonlat, lonlon are lat/lon of London.
#lonlat = 51.53; lonlon = 0.08
## draw great circle route between NY and London
#m.drawgreatcircle(nylon,nylat,lonlon,lonlat,linewidth=2,color='b')
#m.drawcoastlines()
#m.fillcontinents()
## draw parallels
#m.drawparallels(np.arange(20,30,10),labels=[1,1,0,1])
## draw meridians
#m.drawmeridians(np.arange(20,30,10),labels=[1,1,0,1])
#ax.set_title('Finland')
#plt.scatter(61,28,)
#plt.show()
